Regge meets collinear in strongly-coupled $\mathcal{N} = 4$ super Yang-Mills

We revisit the calculation of the six-gluon remainder function in planar $\mathcal{N} = 4$ super Yang-Mills theory from the strong coupling TBA in the multi-Regge limit and identify an infinite set of kinematically subleading terms. These new terms can be compared to the strong coupling limit of the finite-coupling expressions for the impact factor and the BFKL eigenvalue proposed by Basso et al. in arXiv:1407.3766, which were obtained from an analytic continuation of the Wilson loop OPE. After comparing the results order by order in those subleading terms, we show that it is possible to precisely map both formalisms onto each other. A similar calculation can be carried out for the seven-gluon amplitude, the result of which shows that the central emission vertex does not become trivial at strong coupling.

==> anc/7pt_subleading.m <==
(* Subleading corrections for the 7-point amplitude in the Mandelstam region P7,--- *)
(* Cc[n,m] is the subleading term with coefficient Log[e1]^n Log[e2]^m, see eq. (4.6) in the paper *)

{Cc[1, 0] -> (3*I)*Pi + (9*Pi^2)/(2*Sqrt[2]) + 2*Log[1 + Sqrt[2]] - 
   (3*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]] - Sqrt[2]*Log[1 + Sqrt[2]]^2 + 
   2*Log[w1] - (3*I)*Sqrt[2]*Pi*Log[w1] - 2*Sqrt[2]*Log[1 + Sqrt[2]]*
    Log[w1] - Sqrt[2]*Log[w1]^2, 
 Cc[0, 1] -> (3*I)*Pi + (9*Pi^2)/(2*Sqrt[2]) + 2*Log[1 + Sqrt[2]] - 
   (3*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]] - Sqrt[2]*Log[1 + Sqrt[2]]^2 - 
   2*Log[w2] + (3*I)*Sqrt[2]*Pi*Log[w2] + 2*Sqrt[2]*Log[1 + Sqrt[2]]*
    Log[w2] - Sqrt[2]*Log[w2]^2, 
 Cc[2, 0] -> (-6*I)*Sqrt[2]*Pi - (27*Pi^2)/4 - (((27*I)/4)*Pi^3)/Sqrt[2] - 
   4*Sqrt[2]*Log[1 + Sqrt[2]] + (15*I)*Pi*Log[1 + Sqrt[2]] - 
   (9*Pi^2*Log[1 + Sqrt[2]])/(2*Sqrt[2]) + 7*Log[1 + Sqrt[2]]^2 - 
   ((3*I)*Pi*Log[1 + Sqrt[2]]^2)/Sqrt[2] - Sqrt[2]*Log[1 + Sqrt[2]]^3 - 
   4*Sqrt[2]*Log[w1] + (12*I)*Pi*Log[w1] - (9*Pi^2*Log[w1])/Sqrt[2] + 
   12*Log[1 + Sqrt[2]]*Log[w1] - 2*Sqrt[2]*Log[1 + Sqrt[2]]^2*Log[w1] + 
   5*Log[w1]^2 + ((3*I)*Pi*Log[w1]^2)/Sqrt[2] - Sqrt[2]*Log[1 + Sqrt[2]]*
    Log[w1]^2, Cc[0, 2] -> (-6*I)*Sqrt[2]*Pi - (27*Pi^2)/4 - 
   (((27*I)/4)*Pi^3)/Sqrt[2] - 4*Sqrt[2]*Log[1 + Sqrt[2]] + 
   (15*I)*Pi*Log[1 + Sqrt[2]] - (9*Pi^2*Log[1 + Sqrt[2]])/(2*Sqrt[2]) + 
   7*Log[1 + Sqrt[2]]^2 - ((3*I)*Pi*Log[1 + Sqrt[2]]^2)/Sqrt[2] - 
   Sqrt[2]*Log[1 + Sqrt[2]]^3 + 4*Sqrt[2]*Log[w2] - (12*I)*Pi*Log[w2] + 
   (9*Pi^2*Log[w2])/Sqrt[2] - 12*Log[1 + Sqrt[2]]*Log[w2] + 
   2*Sqrt[2]*Log[1 + Sqrt[2]]^2*Log[w2] + 5*Log[w2]^2 + 
   ((3*I)*Pi*Log[w2]^2)/Sqrt[2] - Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2]^2, 
 Cc[1, 1] -> (-6*I)*Sqrt[2]*Pi - (27*Pi^2)/2 - 4*Sqrt[2]*Log[1 + Sqrt[2]] + 
   (18*I)*Pi*Log[1 + Sqrt[2]] + 6*Log[1 + Sqrt[2]]^2 - 2*Sqrt[2]*Log[w1] + 
   (9*I)*Pi*Log[w1] + 6*Log[1 + Sqrt[2]]*Log[w1] + 2*Sqrt[2]*Log[w2] - 
   (9*I)*Pi*Log[w2] - 6*Log[1 + Sqrt[2]]*Log[w2] - 6*Log[w1]*Log[w2], 
 Cc[3, 0] -> (24*I)*Pi + 9*Sqrt[2]*Pi^2 + ((207*I)/8)*Pi^3 - 
   (459*Pi^4)/(32*Sqrt[2]) + 16*Log[1 + Sqrt[2]] - 
   (36*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]] + (99*Pi^2*Log[1 + Sqrt[2]])/4 + 
   (((45*I)/4)*Pi^3*Log[1 + Sqrt[2]])/Sqrt[2] - 
   20*Sqrt[2]*Log[1 + Sqrt[2]]^2 + ((27*I)/2)*Pi*Log[1 + Sqrt[2]]^2 + 
   (9*Pi^2*Log[1 + Sqrt[2]]^2)/(4*Sqrt[2]) + (37*Log[1 + Sqrt[2]]^3)/3 - 
   ((5*I)*Pi*Log[1 + Sqrt[2]]^3)/Sqrt[2] - (17*Log[1 + Sqrt[2]]^4)/
    (6*Sqrt[2]) + 16*Log[w1] - (24*I)*Sqrt[2]*Pi*Log[w1] + 
   (153*Pi^2*Log[w1])/4 + (((99*I)/4)*Pi^3*Log[w1])/Sqrt[2] - 
   32*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1] - (3*I)*Pi*Log[1 + Sqrt[2]]*Log[w1] + 
   (27*Pi^2*Log[1 + Sqrt[2]]*Log[w1])/(2*Sqrt[2]) + 
   23*Log[1 + Sqrt[2]]^2*Log[w1] - ((9*I)*Pi*Log[1 + Sqrt[2]]^2*Log[w1])/
    Sqrt[2] - (11*Sqrt[2]*Log[1 + Sqrt[2]]^3*Log[w1])/3 - 
   12*Sqrt[2]*Log[w1]^2 - ((27*I)/2)*Pi*Log[w1]^2 + 
   (63*Pi^2*Log[w1]^2)/(4*Sqrt[2]) + 11*Log[1 + Sqrt[2]]*Log[w1]^2 - 
   ((9*I)*Pi*Log[1 + Sqrt[2]]*Log[w1]^2)/Sqrt[2] - 
   (7*Log[1 + Sqrt[2]]^2*Log[w1]^2)/Sqrt[2] + Log[w1]^3/3 - 
   ((5*I)*Pi*Log[w1]^3)/Sqrt[2] - (5*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1]^3)/3 - 
   (5*Log[w1]^4)/(6*Sqrt[2]), Cc[0, 3] -> (24*I)*Pi + 9*Sqrt[2]*Pi^2 + 
   ((207*I)/8)*Pi^3 - (459*Pi^4)/(32*Sqrt[2]) + 16*Log[1 + Sqrt[2]] - 
   (36*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]] + (99*Pi^2*Log[1 + Sqrt[2]])/4 + 
   (((45*I)/4)*Pi^3*Log[1 + Sqrt[2]])/Sqrt[2] - 
   20*Sqrt[2]*Log[1 + Sqrt[2]]^2 + ((27*I)/2)*Pi*Log[1 + Sqrt[2]]^2 + 
   (9*Pi^2*Log[1 + Sqrt[2]]^2)/(4*Sqrt[2]) + (37*Log[1 + Sqrt[2]]^3)/3 - 
   ((5*I)*Pi*Log[1 + Sqrt[2]]^3)/Sqrt[2] - (17*Log[1 + Sqrt[2]]^4)/
    (6*Sqrt[2]) - 16*Log[w2] + (24*I)*Sqrt[2]*Pi*Log[w2] - 
   (153*Pi^2*Log[w2])/4 - (((99*I)/4)*Pi^3*Log[w2])/Sqrt[2] + 
   32*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2] + (3*I)*Pi*Log[1 + Sqrt[2]]*Log[w2] - 
   (27*Pi^2*Log[1 + Sqrt[2]]*Log[w2])/(2*Sqrt[2]) - 
   23*Log[1 + Sqrt[2]]^2*Log[w2] + ((9*I)*Pi*Log[1 + Sqrt[2]]^2*Log[w2])/
    Sqrt[2] + (11*Sqrt[2]*Log[1 + Sqrt[2]]^3*Log[w2])/3 - 
   12*Sqrt[2]*Log[w2]^2 - ((27*I)/2)*Pi*Log[w2]^2 + 
   (63*Pi^2*Log[w2]^2)/(4*Sqrt[2]) + 11*Log[1 + Sqrt[2]]*Log[w2]^2 - 
   ((9*I)*Pi*Log[1 + Sqrt[2]]*Log[w2]^2)/Sqrt[2] - 
   (7*Log[1 + Sqrt[2]]^2*Log[w2]^2)/Sqrt[2] - Log[w2]^3/3 + 
   ((5*I)*Pi*Log[w2]^3)/Sqrt[2] + (5*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2]^3)/3 - 
   (5*Log[w2]^4)/(6*Sqrt[2]), Cc[1, 2] -> 
  (30*I)*Pi + (135*Pi^2)/(2*Sqrt[2]) + ((135*I)/8)*Pi^3 + 
   20*Log[1 + Sqrt[2]] - (57*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]] + 
   (27*Pi^2*Log[1 + Sqrt[2]])/4 - 23*Sqrt[2]*Log[1 + Sqrt[2]]^2 + 
   ((27*I)/2)*Pi*Log[1 + Sqrt[2]]^2 + 7*Log[1 + Sqrt[2]]^3 + 8*Log[w1] - 
   (21*I)*Sqrt[2]*Pi*Log[w1] + (45*Pi^2*Log[w1])/4 - 
   18*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1] + (3*I)*Pi*Log[1 + Sqrt[2]]*Log[w1] + 
   7*Log[1 + Sqrt[2]]^2*Log[w1] - 12*Log[w2] + (30*I)*Sqrt[2]*Pi*Log[w2] - 
   9*Pi^2*Log[w2] + 24*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2] - 
   (6*I)*Pi*Log[1 + Sqrt[2]]*Log[w2] - 8*Log[1 + Sqrt[2]]^2*Log[w2] + 
   16*Sqrt[2]*Log[w1]*Log[w2] + (6*I)*Pi*Log[w1]*Log[w2] - 
   8*Log[1 + Sqrt[2]]*Log[w1]*Log[w2] - 3*Sqrt[2]*Log[w2]^2 + 
   ((3*I)/2)*Pi*Log[w2]^2 + Log[1 + Sqrt[2]]*Log[w2]^2 + Log[w1]*Log[w2]^2, 
 Cc[2, 1] -> (30*I)*Pi + (135*Pi^2)/(2*Sqrt[2]) + ((135*I)/8)*Pi^3 + 
   20*Log[1 + Sqrt[2]] - (57*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]] + 
   (27*Pi^2*Log[1 + Sqrt[2]])/4 - 23*Sqrt[2]*Log[1 + Sqrt[2]]^2 + 
   ((27*I)/2)*Pi*Log[1 + Sqrt[2]]^2 + 7*Log[1 + Sqrt[2]]^3 + 12*Log[w1] - 
   (30*I)*Sqrt[2]*Pi*Log[w1] + 9*Pi^2*Log[w1] - 24*Sqrt[2]*Log[1 + Sqrt[2]]*
    Log[w1] + (6*I)*Pi*Log[1 + Sqrt[2]]*Log[w1] + 
   8*Log[1 + Sqrt[2]]^2*Log[w1] - 3*Sqrt[2]*Log[w1]^2 + 
   ((3*I)/2)*Pi*Log[w1]^2 + Log[1 + Sqrt[2]]*Log[w1]^2 - 8*Log[w2] + 
   (21*I)*Sqrt[2]*Pi*Log[w2] - (45*Pi^2*Log[w2])/4 + 
   18*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2] - (3*I)*Pi*Log[1 + Sqrt[2]]*Log[w2] - 
   7*Log[1 + Sqrt[2]]^2*Log[w2] + 16*Sqrt[2]*Log[w1]*Log[w2] + 
   (6*I)*Pi*Log[w1]*Log[w2] - 8*Log[1 + Sqrt[2]]*Log[w1]*Log[w2] - 
   Log[w1]^2*Log[w2], Cc[4, 0] -> (-48*I)*Sqrt[2]*Pi - 18*Pi^2 - 
   (((315*I)/2)*Pi^3)/Sqrt[2] + (5373*Pi^4)/64 + 
   (((2187*I)/64)*Pi^5)/Sqrt[2] - 32*Sqrt[2]*Log[1 + Sqrt[2]] + 
   (168*I)*Pi*Log[1 + Sqrt[2]] - (207*Pi^2*Log[1 + Sqrt[2]])/Sqrt[2] - 
   ((549*I)/8)*Pi^3*Log[1 + Sqrt[2]] + (891*Pi^4*Log[1 + Sqrt[2]])/
    (32*Sqrt[2]) + 104*Log[1 + Sqrt[2]]^2 - (39*I)*Sqrt[2]*Pi*
    Log[1 + Sqrt[2]]^2 + (45*Pi^2*Log[1 + Sqrt[2]]^2)/8 - 
   (((27*I)/8)*Pi^3*Log[1 + Sqrt[2]]^2)/Sqrt[2] - 
   (146*Sqrt[2]*Log[1 + Sqrt[2]]^3)/3 + ((49*I)/2)*Pi*Log[1 + Sqrt[2]]^3 + 
   (9*Pi^2*Log[1 + Sqrt[2]]^3)/(4*Sqrt[2]) + (271*Log[1 + Sqrt[2]]^4)/12 - 
   (((33*I)/4)*Pi*Log[1 + Sqrt[2]]^4)/Sqrt[2] - (9*Log[1 + Sqrt[2]]^5)/
    (2*Sqrt[2]) - 32*Sqrt[2]*Log[w1] + (96*I)*Pi*Log[w1] - 
   (261*Pi^2*Log[w1])/Sqrt[2] - ((585*I)/4)*Pi^3*Log[w1] + 
   (567*Pi^4*Log[w1])/(8*Sqrt[2]) + 160*Log[1 + Sqrt[2]]*Log[w1] + 
   (30*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*Log[w1] - 63*Pi^2*Log[1 + Sqrt[2]]*
    Log[w1] - (((81*I)/2)*Pi^3*Log[1 + Sqrt[2]]*Log[w1])/Sqrt[2] - 
   86*Sqrt[2]*Log[1 + Sqrt[2]]^2*Log[w1] + (33*I)*Pi*Log[1 + Sqrt[2]]^2*
    Log[w1] + (160*Log[1 + Sqrt[2]]^3*Log[w1])/3 - 
   (9*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]^3*Log[w1] - 7*Sqrt[2]*Log[1 + Sqrt[2]]^4*
    Log[w1] + 56*Log[w1]^2 + (51*I)*Sqrt[2]*Pi*Log[w1]^2 - 
   (711*Pi^2*Log[w1]^2)/8 - (((459*I)/8)*Pi^3*Log[w1]^2)/Sqrt[2] - 
   38*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1]^2 + ((75*I)/2)*Pi*Log[1 + Sqrt[2]]*
    Log[w1]^2 - (81*Pi^2*Log[1 + Sqrt[2]]*Log[w1]^2)/(4*Sqrt[2]) + 
   (91*Log[1 + Sqrt[2]]^2*Log[w1]^2)/2 - 
   (((27*I)/2)*Pi*Log[1 + Sqrt[2]]^2*Log[w1]^2)/Sqrt[2] - 
   (17*Log[1 + Sqrt[2]]^3*Log[w1]^2)/Sqrt[2] - (2*Sqrt[2]*Log[w1]^3)/3 + 
   (26*I)*Pi*Log[w1]^3 - (45*Pi^2*Log[w1]^3)/(2*Sqrt[2]) + 
   (58*Log[1 + Sqrt[2]]*Log[w1]^3)/3 - 5*Sqrt[2]*Log[1 + Sqrt[2]]^2*
    Log[w1]^3 + (55*Log[w1]^4)/12 + (((15*I)/4)*Pi*Log[w1]^4)/Sqrt[2] - 
   (5*Log[1 + Sqrt[2]]*Log[w1]^4)/(2*Sqrt[2]), 
 Cc[0, 4] -> (-48*I)*Sqrt[2]*Pi - 18*Pi^2 - (((315*I)/2)*Pi^3)/Sqrt[2] + 
   (5373*Pi^4)/64 + (((2187*I)/64)*Pi^5)/Sqrt[2] - 
   32*Sqrt[2]*Log[1 + Sqrt[2]] + (168*I)*Pi*Log[1 + Sqrt[2]] - 
   (207*Pi^2*Log[1 + Sqrt[2]])/Sqrt[2] - ((549*I)/8)*Pi^3*Log[1 + Sqrt[2]] + 
   (891*Pi^4*Log[1 + Sqrt[2]])/(32*Sqrt[2]) + 104*Log[1 + Sqrt[2]]^2 - 
   (39*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]^2 + (45*Pi^2*Log[1 + Sqrt[2]]^2)/8 - 
   (((27*I)/8)*Pi^3*Log[1 + Sqrt[2]]^2)/Sqrt[2] - 
   (146*Sqrt[2]*Log[1 + Sqrt[2]]^3)/3 + ((49*I)/2)*Pi*Log[1 + Sqrt[2]]^3 + 
   (9*Pi^2*Log[1 + Sqrt[2]]^3)/(4*Sqrt[2]) + (271*Log[1 + Sqrt[2]]^4)/12 - 
   (((33*I)/4)*Pi*Log[1 + Sqrt[2]]^4)/Sqrt[2] - (9*Log[1 + Sqrt[2]]^5)/
    (2*Sqrt[2]) + 32*Sqrt[2]*Log[w2] - (96*I)*Pi*Log[w2] + 
   (261*Pi^2*Log[w2])/Sqrt[2] + ((585*I)/4)*Pi^3*Log[w2] - 
   (567*Pi^4*Log[w2])/(8*Sqrt[2]) - 160*Log[1 + Sqrt[2]]*Log[w2] - 
   (30*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*Log[w2] + 63*Pi^2*Log[1 + Sqrt[2]]*
    Log[w2] + (((81*I)/2)*Pi^3*Log[1 + Sqrt[2]]*Log[w2])/Sqrt[2] + 
   86*Sqrt[2]*Log[1 + Sqrt[2]]^2*Log[w2] - (33*I)*Pi*Log[1 + Sqrt[2]]^2*
    Log[w2] - (160*Log[1 + Sqrt[2]]^3*Log[w2])/3 + 
   (9*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]^3*Log[w2] + 7*Sqrt[2]*Log[1 + Sqrt[2]]^4*
    Log[w2] + 56*Log[w2]^2 + (51*I)*Sqrt[2]*Pi*Log[w2]^2 - 
   (711*Pi^2*Log[w2]^2)/8 - (((459*I)/8)*Pi^3*Log[w2]^2)/Sqrt[2] - 
   38*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2]^2 + ((75*I)/2)*Pi*Log[1 + Sqrt[2]]*
    Log[w2]^2 - (81*Pi^2*Log[1 + Sqrt[2]]*Log[w2]^2)/(4*Sqrt[2]) + 
   (91*Log[1 + Sqrt[2]]^2*Log[w2]^2)/2 - 
   (((27*I)/2)*Pi*Log[1 + Sqrt[2]]^2*Log[w2]^2)/Sqrt[2] - 
   (17*Log[1 + Sqrt[2]]^3*Log[w2]^2)/Sqrt[2] + (2*Sqrt[2]*Log[w2]^3)/3 - 
   (26*I)*Pi*Log[w2]^3 + (45*Pi^2*Log[w2]^3)/(2*Sqrt[2]) - 
   (58*Log[1 + Sqrt[2]]*Log[w2]^3)/3 + 5*Sqrt[2]*Log[1 + Sqrt[2]]^2*
    Log[w2]^3 + (55*Log[w2]^4)/12 + (((15*I)/4)*Pi*Log[w2]^4)/Sqrt[2] - 
   (5*Log[1 + Sqrt[2]]*Log[w2]^4)/(2*Sqrt[2]), 
 Cc[1, 3] -> (-72*I)*Sqrt[2]*Pi - (315*Pi^2)/2 - (90*I)*Sqrt[2]*Pi^3 + 
   (621*Pi^4)/16 - 48*Sqrt[2]*Log[1 + Sqrt[2]] + 
   (330*I)*Pi*Log[1 + Sqrt[2]] - 45*Sqrt[2]*Pi^2*Log[1 + Sqrt[2]] - 
   (36*I)*Pi^3*Log[1 + Sqrt[2]] + 150*Log[1 + Sqrt[2]]^2 - 
   (84*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]^2 - (45*Pi^2*Log[1 + Sqrt[2]]^2)/2 - 
   (148*Sqrt[2]*Log[1 + Sqrt[2]]^3)/3 + (28*I)*Pi*Log[1 + Sqrt[2]]^3 + 
   (35*Log[1 + Sqrt[2]]^4)/3 - 16*Sqrt[2]*Log[w1] + (96*I)*Pi*Log[w1] - 
   (207*Pi^2*Log[w1])/(2*Sqrt[2]) - ((207*I)/8)*Pi^3*Log[w1] + 
   96*Log[1 + Sqrt[2]]*Log[w1] - (15*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*Log[w1] - 
   (27*Pi^2*Log[1 + Sqrt[2]]*Log[w1])/4 - 41*Sqrt[2]*Log[1 + Sqrt[2]]^2*
    Log[w1] + ((21*I)/2)*Pi*Log[1 + Sqrt[2]]^2*Log[w1] + 
   (35*Log[1 + Sqrt[2]]^3*Log[w1])/3 + 32*Sqrt[2]*Log[w2] - 
   (174*I)*Pi*Log[w2] + (243*Pi^2*Log[w2])/(2*Sqrt[2]) + 
   ((351*I)/8)*Pi^3*Log[w2] - 164*Log[1 + Sqrt[2]]*Log[w2] + 
   (39*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*Log[w2] + 
   (207*Pi^2*Log[1 + Sqrt[2]]*Log[w2])/4 + 61*Sqrt[2]*Log[1 + Sqrt[2]]^2*
    Log[w2] - ((93*I)/2)*Pi*Log[1 + Sqrt[2]]^2*Log[w2] - 
   21*Log[1 + Sqrt[2]]^3*Log[w2] - 80*Log[w1]*Log[w2] - 
   (27*I)*Sqrt[2]*Pi*Log[w1]*Log[w2] + (117*Pi^2*Log[w1]*Log[w2])/4 + 
   46*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1]*Log[w2] - (15*I)*Pi*Log[1 + Sqrt[2]]*
    Log[w1]*Log[w2] - 21*Log[1 + Sqrt[2]]^2*Log[w1]*Log[w2] + 30*Log[w2]^2 - 
   (3*I)*Sqrt[2]*Pi*Log[w2]^2 - (81*Pi^2*Log[w2]^2)/4 - 
   14*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2]^2 + (33*I)*Pi*Log[1 + Sqrt[2]]*
    Log[w2]^2 + 13*Log[1 + Sqrt[2]]^2*Log[w2]^2 - 
   7*Sqrt[2]*Log[w1]*Log[w2]^2 + ((27*I)/2)*Pi*Log[w1]*Log[w2]^2 + 
   13*Log[1 + Sqrt[2]]*Log[w1]*Log[w2]^2 + (Sqrt[2]*Log[w2]^3)/3 - 
   ((11*I)/2)*Pi*Log[w2]^3 - (11*Log[1 + Sqrt[2]]*Log[w2]^3)/3 - 
   (11*Log[w1]*Log[w2]^3)/3, Cc[2, 2] -> (-84*I)*Sqrt[2]*Pi - 216*Pi^2 - 
   (((297*I)/2)*Pi^3)/Sqrt[2] + (1053*Pi^4)/32 - 
   56*Sqrt[2]*Log[1 + Sqrt[2]] + (408*I)*Pi*Log[1 + Sqrt[2]] - 
   (27*Pi^2*Log[1 + Sqrt[2]])/Sqrt[2] - ((81*I)/4)*Pi^3*Log[1 + Sqrt[2]] + 
   176*Log[1 + Sqrt[2]]^2 - (105*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]^2 - 
   (27*Pi^2*Log[1 + Sqrt[2]]^2)/4 - 54*Sqrt[2]*Log[1 + Sqrt[2]]^3 + 
   (21*I)*Pi*Log[1 + Sqrt[2]]^3 + (21*Log[1 + Sqrt[2]]^4)/2 - 
   28*Sqrt[2]*Log[w1] + (174*I)*Pi*Log[w1] - (81*Pi^2*Log[w1])/Sqrt[2] - 
   (27*I)*Pi^3*Log[w1] + 156*Log[1 + Sqrt[2]]*Log[w1] - 
   (48*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*Log[w1] - 
   (27*Pi^2*Log[1 + Sqrt[2]]*Log[w1])/2 - 58*Sqrt[2]*Log[1 + Sqrt[2]]^2*
    Log[w1] + (18*I)*Pi*Log[1 + Sqrt[2]]^2*Log[w1] + 
   14*Log[1 + Sqrt[2]]^3*Log[w1] + 18*Log[w1]^2 - 
   ((9*I)*Pi*Log[w1]^2)/Sqrt[2] - (27*Pi^2*Log[w1]^2)/8 - 
   9*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1]^2 + ((15*I)/2)*Pi*Log[1 + Sqrt[2]]*
    Log[w1]^2 + (7*Log[1 + Sqrt[2]]^2*Log[w1]^2)/2 + 28*Sqrt[2]*Log[w2] - 
   (174*I)*Pi*Log[w2] + (81*Pi^2*Log[w2])/Sqrt[2] + (27*I)*Pi^3*Log[w2] - 
   156*Log[1 + Sqrt[2]]*Log[w2] + (48*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*
    Log[w2] + (27*Pi^2*Log[1 + Sqrt[2]]*Log[w2])/2 + 
   58*Sqrt[2]*Log[1 + Sqrt[2]]^2*Log[w2] - (18*I)*Pi*Log[1 + Sqrt[2]]^2*
    Log[w2] - 14*Log[1 + Sqrt[2]]^3*Log[w2] - 100*Log[w1]*Log[w2] - 
   (12*I)*Sqrt[2]*Pi*Log[w1]*Log[w2] + 27*Pi^2*Log[w1]*Log[w2] + 
   56*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1]*Log[w2] - (12*I)*Pi*Log[1 + Sqrt[2]]*
    Log[w1]*Log[w2] - 20*Log[1 + Sqrt[2]]^2*Log[w1]*Log[w2] + 
   6*Sqrt[2]*Log[w1]^2*Log[w2] - (6*I)*Pi*Log[w1]^2*Log[w2] - 
   6*Log[1 + Sqrt[2]]*Log[w1]^2*Log[w2] + 18*Log[w2]^2 - 
   ((9*I)*Pi*Log[w2]^2)/Sqrt[2] - (27*Pi^2*Log[w2]^2)/8 - 
   9*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w2]^2 + ((15*I)/2)*Pi*Log[1 + Sqrt[2]]*
    Log[w2]^2 + (7*Log[1 + Sqrt[2]]^2*Log[w2]^2)/2 - 
   6*Sqrt[2]*Log[w1]*Log[w2]^2 + (6*I)*Pi*Log[w1]*Log[w2]^2 + 
   6*Log[1 + Sqrt[2]]*Log[w1]*Log[w2]^2 + (5*Log[w1]^2*Log[w2]^2)/2, 
 Cc[3, 1] -> (-72*I)*Sqrt[2]*Pi - (315*Pi^2)/2 - (90*I)*Sqrt[2]*Pi^3 + 
   (621*Pi^4)/16 - 48*Sqrt[2]*Log[1 + Sqrt[2]] + 
   (330*I)*Pi*Log[1 + Sqrt[2]] - 45*Sqrt[2]*Pi^2*Log[1 + Sqrt[2]] - 
   (36*I)*Pi^3*Log[1 + Sqrt[2]] + 150*Log[1 + Sqrt[2]]^2 - 
   (84*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]^2 - (45*Pi^2*Log[1 + Sqrt[2]]^2)/2 - 
   (148*Sqrt[2]*Log[1 + Sqrt[2]]^3)/3 + (28*I)*Pi*Log[1 + Sqrt[2]]^3 + 
   (35*Log[1 + Sqrt[2]]^4)/3 - 32*Sqrt[2]*Log[w1] + (174*I)*Pi*Log[w1] - 
   (243*Pi^2*Log[w1])/(2*Sqrt[2]) - ((351*I)/8)*Pi^3*Log[w1] + 
   164*Log[1 + Sqrt[2]]*Log[w1] - (39*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*
    Log[w1] - (207*Pi^2*Log[1 + Sqrt[2]]*Log[w1])/4 - 
   61*Sqrt[2]*Log[1 + Sqrt[2]]^2*Log[w1] + ((93*I)/2)*Pi*Log[1 + Sqrt[2]]^2*
    Log[w1] + 21*Log[1 + Sqrt[2]]^3*Log[w1] + 30*Log[w1]^2 - 
   (3*I)*Sqrt[2]*Pi*Log[w1]^2 - (81*Pi^2*Log[w1]^2)/4 - 
   14*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1]^2 + (33*I)*Pi*Log[1 + Sqrt[2]]*
    Log[w1]^2 + 13*Log[1 + Sqrt[2]]^2*Log[w1]^2 - (Sqrt[2]*Log[w1]^3)/3 + 
   ((11*I)/2)*Pi*Log[w1]^3 + (11*Log[1 + Sqrt[2]]*Log[w1]^3)/3 + 
   16*Sqrt[2]*Log[w2] - (96*I)*Pi*Log[w2] + (207*Pi^2*Log[w2])/(2*Sqrt[2]) + 
   ((207*I)/8)*Pi^3*Log[w2] - 96*Log[1 + Sqrt[2]]*Log[w2] + 
   (15*I)*Sqrt[2]*Pi*Log[1 + Sqrt[2]]*Log[w2] + 
   (27*Pi^2*Log[1 + Sqrt[2]]*Log[w2])/4 + 41*Sqrt[2]*Log[1 + Sqrt[2]]^2*
    Log[w2] - ((21*I)/2)*Pi*Log[1 + Sqrt[2]]^2*Log[w2] - 
   (35*Log[1 + Sqrt[2]]^3*Log[w2])/3 - 80*Log[w1]*Log[w2] - 
   (27*I)*Sqrt[2]*Pi*Log[w1]*Log[w2] + (117*Pi^2*Log[w1]*Log[w2])/4 + 
   46*Sqrt[2]*Log[1 + Sqrt[2]]*Log[w1]*Log[w2] - (15*I)*Pi*Log[1 + Sqrt[2]]*
    Log[w1]*Log[w2] - 21*Log[1 + Sqrt[2]]^2*Log[w1]*Log[w2] + 
   7*Sqrt[2]*Log[w1]^2*Log[w2] - ((27*I)/2)*Pi*Log[w1]^2*Log[w2] - 
   13*Log[1 + Sqrt[2]]*Log[w1]^2*Log[w2] - (11*Log[w1]^3*Log[w2])/3}

